Unconventional Gross-Neveu quantum criticality: Interaction-induced SO(3)-biadjoint insulator and emergent SU(3) symmetry

I point out that Gross-Neveu theory with SO(3) isospin in three spacetime dimensions -- proposed recently, for instance, as an effective description of the N\'eel transition in certain spin-orbital liquids -- also hosts quantum criticality of a more exotic kind. The ordered phase breaks SO(3) spontaneously, but the SO(3)-N\'eel order parameter vanishes. The fermionic bilinear order parameter is, instead, a biadjoint with respect to SO(3); unlike its N\'eel cousin, it constitutes an interaction-induced insulator. Furthermore, I show that the N\'eel and biadjoint order parameters can be combined to transform as an adjoint under SU(3) symmetry; the symmetry is emergent at the critical point separating the symmetric semimetal and the biadjoint insulator, but only if the flavour number is small enough, suggesting order-parameter fluctuations and the interplay between different channels play a crucial role in stabilizing the enlarged symmetry. In candidate SO(3) spin-orbital liqiuds, thermodynamic critical exponents carry fingerprints of "spinons". The existence of an independent universality class in addition to the N\'eel transition opens the possibility of posing further constraints on spinon properties from thermodynamic measurements near criticality alone.

==> anc/SM.m <==
(* ::Package:: *)

(* ::Input:: *)
(*(* N.B.: $N_\text{f}$ in main text corresponds to 3*Nf in Notebook, e.g., $N_\text{f} = 6$ -> Nf=2 *)*)
(*(* N.B.: index pair $rl$ as in $g_{rl}$ and $\beta_{rl}$ replaced by single index for ease of handling using Mathematica syntax,*)
(*(r,l)=(0,1) -> i=1,*)
(*(r,l)=(1,1) -> i=2,*)
(*(r,l)=(0,0) -> i=3,*)
(*(r,l)=(1,0) -> i=4,*)
(*(r,l)=(0,2) -> i=5,*)
(*(r,l)=(1,2) -> i=6,*)
(**)*)
(*(* N.B.: spacetime dimension D kept general but renamed d due to Mathematica syntax*)*)


(* ::Input::Initialization:: *)
Atab=(1/2){{{(48-96*Nf)/(4*d*Nf),24/(d*Nf),6/(d*Nf),18/(d*Nf),-5/(2*d*Nf),-15/(2*d*Nf)},{24/(d*Nf),0,0,24/(d*Nf),0,5/(d*Nf)},{6/(d*Nf),0,0,0,0,0},{18/(d*Nf),24/(d*Nf),0,0,0,0},{-5/(2*d*Nf),0,0,0,0,15/(8*d*Nf)},{-15/(2*d*Nf),5/(d*Nf),0,0,15/(8*d*Nf),0}},{{2/(d*Nf),-2/(d*Nf),0,8/(d*Nf),0,5/(3*d*Nf)},{-2/(d*Nf),(2*(9+4*Nf))/(d*Nf),6/(d*Nf),2/(d*Nf),5/(2*d*Nf),-5/(6*d*Nf)},{0,6/(d*Nf),0,0,0,0},{8/(d*Nf),2/(d*Nf),0,0,0,0},{0,5/(2*d*Nf),0,0,5/(8*d*Nf),0},{5/(3*d*Nf),-5/(6*d*Nf),0,0,0,35/(8*d*Nf)}},{{0,0,12/(d*Nf),0,0,0},{0,32/(d*Nf),36/(d*Nf),0,0,0},{12/(d*Nf),36/(d*Nf),(2*(18-54*Nf))/(3*d*Nf),18/(d*Nf),5/(d*Nf),15/(d*Nf)},{0,0,18/(d*Nf),24/(d*Nf),0,0},{0,0,5/(d*Nf),0,0,0},{0,0,15/(d*Nf),0,0,10/(3*d*Nf)}},{{0,32/(3*d*Nf),0,-4/(d*Nf),0,0},{32/(3*d*Nf),0,0,4/(d*Nf),0,0},{0,0,0,6/(d*Nf),0,0},{-4/(d*Nf),4/(d*Nf),6/(d*Nf),(36+108*Nf)/(9*d*Nf),-5/(3*d*Nf),5/(3*d*Nf)},{0,0,0,-5/(3*d*Nf),0,10/(9*d*Nf)},{0,0,0,5/(3*d*Nf),10/(9*d*Nf),0}},{{0,0,0,0,-6/(d*Nf),18/(d*Nf)},{0,48/(d*Nf),0,0,0,0},{0,0,0,0,6/(d*Nf),0},{0,0,0,0,18/(d*Nf),24/(d*Nf)},{-6/(d*Nf),0,6/(d*Nf),18/(d*Nf),(2-12*Nf)/(2*d*Nf),3/(2*d*Nf)},{18/(d*Nf),0,0,24/(d*Nf),3/(2*d*Nf),7/(d*Nf)}},{{0,16/(d*Nf),0,0,6/(d*Nf),2/(d*Nf)},{16/(d*Nf),0,0,0,0,40/(d*Nf)},{0,0,0,0,0,6/(d*Nf)},{0,0,0,0,8/(d*Nf),2/(d*Nf)},{6/(d*Nf),0,0,8/(d*Nf),0,13/(6*d*Nf)},{2/(d*Nf),40/(d*Nf),6/(d*Nf),2/(d*Nf),13/(6*d*Nf),(2+12*Nf)/(6*d*Nf)}}};

